Constraints for twist-two alien operators in QCD

Parton evolution equations in QCD are controlled by the anomalous dimensions of gauge-invariant twist-two spin-$N$ quark and gluon operators. Under renormalization, these mix with gauge-variant operators of the same quantum numbers, referred to as alien operators. Our work addresses the systematic study of these alien operators at arbitrary spin $N$, using generalized BRST symmetry relations to derive their couplings and Feynman rules at all values of $N$. We observe how the all-$N$ structure of the generalized (anti-)BRST constraints relates the couplings of alien operators with $n+1$ gluons to those with $n$ gluons. Realizing a bootstrap, we present all one-loop results necessary for performing the operator renormalization up to four loops in QCD.

==> alienCouplings.m <==
(* ::Package:: *)

(*  Constraints for alien operators in QCD
G. Falcioni, F. Herzog, S. Moch and S. Van Thurenhout
DESY 24-108, ZU-TH 24/xx

The all-N expressions for the alien couplings necessary for the operator renormalization up to four loops.
The precise definitions of the operator classes can be found in Section 2 of the article, while the results for the couplings are presented in Section 3. 
Note that the overall factor eta(N) = -CA/N/(N-1) is divided out. *)


(* ::Section::Closed:: *)
(*Class I coupling*)


eta[N_] := -N^(-1)/(N - 1)


(* ::Section::Closed:: *)
(*Class II couplings*)


eta[i_, j_] := (-4^(-1))*((-1)^j - 3*Binomial[i + j + 1, i + 1] - 
     Binomial[i + j + 1, i])


kappa[i_, j_] := (-8^(-1))*((-1)^j + 3*Binomial[i + j + 1, i] - 
     3*Binomial[i + j + 1, i + 1])


(* ::Section::Closed:: *)
(*Class III couplings*)


eta1[i_, j_, k_] := (-24^(-1))*(5*(-1)^(i + j + 1)*Binomial[i + j + 1, i] + 
     (-1)^(i + k)*Binomial[i + k + 1, k] + 2*(-1)^(j + k + 1)*
      Binomial[j + k + 1, j] + Binomial[i + k + 1, i]*
      ((-1)^(i + k) + 4*Binomial[i + j + k + 2, j + 1]) + 
     Binomial[j + k + 1, k]*(5*(-1)^(j + k + 1) - 
       3*Binomial[i + j + k + 2, i] + Binomial[i + j + k + 2, i + 1]) + 
     Binomial[i + j + 1, j]*(4*(-1)^(i + j) - 15*Binomial[i + j + k + 2, k] - 
       5*Binomial[i + j + k + 2, k + 1]))


eta2[i_, j_, k_] := 3*((-1)^(1 + i + j)*Binomial[2 + i + j, 1 + i] + 
     (-1)^(1 + i + k)*Binomial[2 + i + k, 1 + i] - Binomial[2 + j + k, 1 + j]*
      ((-1)^(j + k) + Binomial[3 + i + j + k, 1 + i]))


kappa1[i_, j_, k_] := (1/48)*(2*(-1)^(i + j)*Binomial[1 + i + j, i] + 
     (-1)^(i + k)*Binomial[1 + i + k, k] - 3*(-1)^(j + k)*
      Binomial[1 + j + k, j] + Binomial[1 + j + k, k]*
      (3*(-1)^(j + k) - 10*Binomial[2 + i + j + k, i] + 
       4*Binomial[2 + i + j + k, 1 + i]) + Binomial[1 + i + j, j]*
      ((-1)^(1 + i + j) + 5*Binomial[2 + i + j + k, k] - 
       9*Binomial[2 + i + j + k, 1 + k]) + Binomial[1 + i + k, i]*
      (2*(-1)^(1 + i + k) + 5*Binomial[3 + i + j + k, 1 + j]))


kappa2[i_, j_, k_] := (-1)^(1 + i + j)*Binomial[2 + i + j, 1 + i] + 
    (-1)^(1 + i + k)*Binomial[2 + i + k, 1 + i] - Binomial[2 + j + k, 1 + j]*
     ((-1)^(j + k) + Binomial[3 + i + j + k, 1 + i])


(* ::Section::Closed:: *)
(*Class IV couplings*)


eta1[i_, j_, k_, l_] := (-96^(-1))*
    (-12*(-1)^(i + j + k)*Binomial[1 + i + j, j]*Binomial[2 + i + j + k, k] + 
     (-1)^(1 + j + l)*Binomial[1 + i + k, i]*Binomial[1 + j + l, j] + 
     (-1)^(1 + j + l)*Binomial[1 + i + k, k]*Binomial[1 + j + l, j] + 
     (-1)^(1 + j + l)*Binomial[1 + i + k, i]*Binomial[1 + j + l, l] + 
     (-1)^(1 + j + l)*Binomial[1 + i + k, k]*Binomial[1 + j + l, l] - 
     3*(-1)^(i + j + l)*Binomial[1 + i + l, i]*Binomial[2 + i + j + l, j] - 
     3*(-1)^(i + j + l)*Binomial[1 + i + l, l]*Binomial[2 + i + j + l, j] - 
     6*(-1)^(i + j + l)*Binomial[1 + i + j, j]*Binomial[2 + i + j + l, l] + 
     3*(-1)^(i + j + l)*Binomial[1 + i + l, i]*Binomial[2 + i + j + l, 
       1 + i + l] + 3*(-1)^(i + j + l)*Binomial[1 + i + l, l]*
      Binomial[2 + i + j + l, 1 + i + l] + 7*(-1)^(k + l)*
      Binomial[1 + i + j, i]*Binomial[1 + k + l, k] - 
     5*(-1)^(k + l)*Binomial[1 + i + j, j]*Binomial[1 + k + l, k] + 
     17*(-1)^(k + l)*Binomial[1 + i + j, i]*Binomial[1 + k + l, l] - 
     13*(-1)^(k + l)*Binomial[1 + i + j, j]*Binomial[1 + k + l, l] - 
     2*(-1)^(i + k + l)*Binomial[1 + k + l, l]*Binomial[2 + i + k + l, i] + 
     (-1)^(1 + i + k + l)*Binomial[1 + i + l, i]*Binomial[2 + i + k + l, k] + 
     (-1)^(1 + i + k + l)*Binomial[1 + i + l, l]*Binomial[2 + i + k + l, k] + 
     (-1)^(1 + i + k + l)*Binomial[1 + i + l, i]*Binomial[2 + i + k + l, 
       1 + i + l] - 3*(-1)^(i + k + l)*Binomial[1 + i + l, l]*
      Binomial[2 + i + k + l, 1 + i + l] + 4*(-1)^(j + k + l)*
      Binomial[1 + k + l, l]*Binomial[2 + j + k + l, j] + 
     10*Binomial[1 + i + l, l]*Binomial[2 + i + k + l, k]*
      Binomial[3 + i + j + k + l, j] - 18*Binomial[1 + k + l, k]*
      Binomial[2 + i + k + l, i]*Binomial[3 + i + j + k + l, 1 + j] - 
     26*Binomial[1 + i + l, l]*Binomial[2 + i + k + l, k]*
      Binomial[3 + i + j + k + l, 1 + j] - 24*Binomial[1 + i + l, l]*
      Binomial[2 + i + k + l, 1 + i + l]*Binomial[3 + i + j + k + l, 1 + j] - 
     18*Binomial[1 + i + l, i]*Binomial[2 + i + j + l, j]*
      Binomial[3 + i + j + k + l, k] + 18*Binomial[1 + i + l, i]*
      Binomial[2 + i + j + l, j]*Binomial[3 + i + j + k + l, 1 + k] - 
     30*Binomial[1 + i + j, j]*Binomial[2 + i + j + l, l]*
      Binomial[3 + i + j + k + l, 1 + k] + 12*Binomial[1 + i + l, i]*
      Binomial[2 + i + j + l, 1 + i + l]*Binomial[3 + i + j + k + l, 1 + k] + 
     Binomial[1 + j + k, j]*(-17*(-1)^(i + j + k)*Binomial[2 + i + j + k, 
         i] + (-1)^(j + k)*(3*Binomial[1 + i + l, i] + 
         3*Binomial[1 + i + l, l] + (-1)^(1 + l)*
          (5*Binomial[2 + j + k + l, 1 + j + k] + Binomial[2 + j + k + l, 
            l])) + Binomial[2 + i + j + k, 1 + j + k]*(13*(-1)^(i + j + k) + 
         54*Binomial[3 + i + j + k + l, l])) - 10*Binomial[1 + k + l, l]*
      Binomial[2 + i + k + l, i]*Binomial[4 + i + j + k + l, 1 + j] - 
     5*Binomial[1 + i + l, i]*Binomial[2 + i + k + l, k]*
      Binomial[4 + i + j + k + l, 1 + j] - 5*Binomial[1 + i + l, i]*
      Binomial[2 + i + k + l, 1 + i + l]*Binomial[4 + i + j + k + l, 1 + j] + 
     3*Binomial[1 + i + l, l]*Binomial[2 + i + j + l, j]*
      Binomial[4 + i + j + k + l, 1 + k] + 18*Binomial[1 + i + j, i]*
      Binomial[2 + i + j + l, l]*Binomial[4 + i + j + k + l, 1 + k] + 
     3*Binomial[1 + i + l, l]*Binomial[2 + i + j + l, 1 + i + l]*
      Binomial[4 + i + j + k + l, 1 + k] + Binomial[1 + j + k, k]*
      (-3*(-1)^(j + k)*Binomial[1 + i + l, i] - 3*(-1)^(j + k)*
        Binomial[1 + i + l, l] + 7*(-1)^(j + k + l)*Binomial[2 + j + k + l, 
         1 + j + k] + 17*(-1)^(j + k + l)*Binomial[2 + j + k + l, l] + 
       6*Binomial[2 + j + k + l, 1 + j + k]*Binomial[3 + i + j + k + l, i] + 
       Binomial[2 + i + j + k, i]*((-1)^(i + j + k) + 
         6*Binomial[4 + i + j + k + l, 1 + l]) + 
       Binomial[2 + i + j + k, 1 + j + k]*((-1)^(i + j + k) + 
         6*Binomial[4 + i + j + k + l, 1 + l])))


kappa1[i_, j_, k_, l_] := (-384^(-1))*
    ((-1)^(1 + i + j + k)*Binomial[1 + i + k, k]*Binomial[2 + i + j + k, j] - 
     2*(-1)^(i + j + k)*Binomial[1 + i + j, j]*Binomial[2 + i + j + k, k] - 
     6*(-1)^(j + l)*Binomial[1 + i + k, i]*Binomial[1 + j + l, j] + 
     3*(-1)^(j + l)*Binomial[1 + i + k, k]*Binomial[1 + j + l, j] + 
     5*(-1)^(j + l)*Binomial[1 + i + k, i]*Binomial[1 + j + l, l] - 
     4*(-1)^(j + l)*Binomial[1 + i + k, k]*Binomial[1 + j + l, l] - 
     5*(-1)^(i + j + l)*Binomial[1 + j + l, l]*Binomial[2 + i + j + l, i] - 
     4*(-1)^(i + j + l)*Binomial[1 + i + l, i]*Binomial[2 + i + j + l, j] - 
     3*(-1)^(i + j + l)*Binomial[1 + i + l, l]*Binomial[2 + i + j + l, j] + 
     2*(-1)^(i + j + l)*Binomial[1 + i + j, j]*Binomial[2 + i + j + l, l] + 
     8*(-1)^(i + j + l)*Binomial[1 + i + l, i]*Binomial[2 + i + j + l, 
       1 + i + l] - 3*(-1)^(i + j + l)*Binomial[1 + i + l, l]*
      Binomial[2 + i + j + l, 1 + i + l] - 11*(-1)^(k + l)*
      Binomial[1 + i + j, i]*Binomial[1 + k + l, k] + 
     7*(-1)^(k + l)*Binomial[1 + i + j, j]*Binomial[1 + k + l, k] + 
     11*(-1)^(k + l)*Binomial[1 + i + j, i]*Binomial[1 + k + l, l] - 
     7*(-1)^(k + l)*Binomial[1 + i + j, j]*Binomial[1 + k + l, l] - 
     10*(-1)^(i + k + l)*Binomial[1 + k + l, l]*Binomial[2 + i + k + l, i] + 
     (-1)^(1 + i + k + l)*Binomial[1 + i + l, i]*Binomial[2 + i + k + l, k] - 
     2*(-1)^(i + k + l)*Binomial[1 + i + l, l]*Binomial[2 + i + k + l, k] + 
     (-1)^(i + k + l)*Binomial[1 + i + k, k]*Binomial[2 + i + k + l, l] + 
     5*(-1)^(i + k + l)*Binomial[1 + i + l, i]*Binomial[2 + i + k + l, 
       1 + i + l] + (-1)^(i + k + l)*Binomial[1 + i + l, l]*
      Binomial[2 + i + k + l, 1 + i + l] - 14*(-1)^(j + k + l)*
      Binomial[1 + k + l, l]*Binomial[2 + j + k + l, j] - 
     7*(-1)^(j + k + l)*Binomial[1 + j + l, l]*Binomial[2 + j + k + l, k] - 
     44*Binomial[1 + i + l, l]*Binomial[2 + i + k + l, k]*
      Binomial[3 + i + j + k + l, j] + 60*Binomial[1 + k + l, k]*
      Binomial[2 + i + k + l, i]*Binomial[3 + i + j + k + l, 1 + j] - 
     26*Binomial[1 + i + l, l]*Binomial[2 + i + k + l, k]*
      Binomial[3 + i + j + k + l, 1 + j] - 30*Binomial[1 + i + k, k]*
      Binomial[2 + i + k + l, l]*Binomial[3 + i + j + k + l, 1 + j] - 
     18*Binomial[1 + i + l, l]*Binomial[2 + i + k + l, 1 + i + l]*
      Binomial[3 + i + j + k + l, 1 + j] + 12*Binomial[1 + i + l, i]*
      Binomial[2 + i + j + l, j]*Binomial[3 + i + j + k + l, k] + 
     30*Binomial[1 + j + l, j]*Binomial[2 + i + j + l, i]*
      Binomial[3 + i + j + k + l, 1 + k] + 24*Binomial[1 + i + l, i]*
      Binomial[2 + i + j + l, j]*Binomial[3 + i + j + k + l, 1 + k] - 
     60*Binomial[1 + i + j, j]*Binomial[2 + i + j + l, l]*
      Binomial[3 + i + j + k + l, 1 + k] - 6*Binomial[1 + i + l, i]*
      Binomial[2 + i + j + l, 1 + i + l]*Binomial[3 + i + j + k + l, 1 + k] + 
     Binomial[1 + j + k, j]*(6*(-1)^(j + k)*Binomial[1 + i + l, i] - 
       3*(-1)^(j + k)*Binomial[1 + i + l, l] + 7*(-1)^(j + k + l)*
        Binomial[2 + j + k + l, 1 + j + k] + 7*(-1)^(j + k + l)*
        Binomial[2 + j + k + l, l] + 2*Binomial[2 + i + j + k, 1 + j + k]*
        (2*(-1)^(i + j + k) + 9*Binomial[3 + i + j + k + l, l]) - 
       2*Binomial[2 + i + j + k, i]*(4*(-1)^(i + j + k) + 
         15*Binomial[3 + i + j + k + l, 1 + l]) - 
       27*Binomial[2 + j + k + l, 1 + j + k]*Binomial[4 + i + j + k + l, 
         1 + i]) + 26*Binomial[1 + k + l, l]*Binomial[2 + i + k + l, i]*
      Binomial[4 + i + j + k + l, 1 + j] - 4*Binomial[1 + i + l, i]*
      Binomial[2 + i + k + l, k]*Binomial[4 + i + j + k + l, 1 + j] - 
     15*Binomial[1 + i + k, i]*Binomial[2 + i + k + l, l]*
      Binomial[4 + i + j + k + l, 1 + j] - 10*Binomial[1 + i + l, i]*
      Binomial[2 + i + k + l, 1 + i + l]*Binomial[4 + i + j + k + l, 1 + j] + 
     13*Binomial[1 + j + l, l]*Binomial[2 + i + j + l, i]*
      Binomial[4 + i + j + k + l, 1 + k] + 49*Binomial[1 + i + l, l]*
      Binomial[2 + i + j + l, j]*Binomial[4 + i + j + k + l, 1 + k] - 
     30*Binomial[1 + i + j, i]*Binomial[2 + i + j + l, l]*
      Binomial[4 + i + j + k + l, 1 + k] + 71*Binomial[1 + i + l, l]*
      Binomial[2 + i + j + l, 1 + i + l]*Binomial[4 + i + j + k + l, 1 + k] - 
     Binomial[1 + j + k, k]*(5*(-1)^(j + k)*Binomial[1 + i + l, i] - 
       4*(-1)^(j + k)*Binomial[1 + i + l, l] + 7*(-1)^(j + k + l)*
        Binomial[2 + j + k + l, 1 + j + k] - 14*(-1)^(j + k + l)*
        Binomial[2 + j + k + l, l] + 54*Binomial[2 + j + k + l, 1 + j + k]*
        Binomial[3 + i + j + k + l, i] + Binomial[2 + i + j + k, 1 + j + k]*
        (-3*(-1)^(i + j + k) + 4*Binomial[4 + i + j + k + l, 1 + l]) + 
       Binomial[2 + i + j + k, i]*(3*(-1)^(i + j + k) + 
         13*Binomial[4 + i + j + k + l, 1 + l])))

